State-Space Modeling of Time-Varying Spillovers on Networks

Crime counts in city neighbourhoods, disease counts in counties, and sales at firms joined by trade are naturally represented as counts on the nodes of a network. In each case a high count at one node can raise the counts at the nodes linked to it next period. The strength of that spillover changes over time, and standard network autoregressions hold it fixed. We therefore use a network state-space model, in which the spillover is a coefficient that drifts and a filter estimates its value in each period. What the data reveal about that coefficient depends on the network. It is learned by contrasting nodes whose neighbours have high counts with nodes whose neighbours have low ones. If every node is linked to every other, all nodes share the same neighbours, the contrasts vanish, and the spillover is not identified. Robustness is often checked by refitting with the links spread evenly, and a stable coefficient is read as reassurance. That refit is the same model with the spillover rescaled, so it cannot disagree. Forecasts carry a second warning: beyond two steps ahead, simulation averages a quantity with no finite mean, and the output gives no sign of it. We give a measure of what a network and a data set reveal about the spillover, the accuracy the filter can reach, and an exact test of whether the network matters. Burglaries in Chicago, COVID-19 cases in Texas counties, and measles cases in the Weser--Ems districts illustrate all three. On both disease datasets the model outperforms every competing forecast in the comparison.

==> anc/supp_main.tex <==
\documentclass[12pt]{article}
\usepackage[margin=1in]{geometry}
\usepackage{amsmath,amssymb,amsthm,mathtools}
\usepackage{booktabs,array,multirow}
\usepackage{graphicx}
\usepackage{caption,subcaption}
\usepackage{setspace}
\usepackage{enumitem}
\usepackage{microtype}
\usepackage[authoryear,round]{natbib}
\usepackage[colorlinks=true,linkcolor=blue!60!black,citecolor=blue!60!black,urlcolor=blue!60!black]{hyperref}
\usepackage{xcolor}
\onehalfspacing
\captionsetup{font=small,labelfont=bf}
\setlength{\parskip}{2pt}

\theoremstyle{plain}
\newtheorem{theorem}{Theorem}
\newtheorem{proposition}{Proposition}
\newtheorem{corollary}{Corollary}
\newtheorem{lemma}{Lemma}
\theoremstyle{definition}
\newtheorem{definition}{Definition}
\newtheorem{assumption}{Assumption}
\theoremstyle{remark}
\newtheorem{remark}{Remark}

\newcommand{\R}{\mathbb{R}}
\newcommand{\E}{\mathbb{E}}
\newcommand{\Prob}{\mathbb{P}}
\newcommand{\Var}{\operatorname{Var}}
\newcommand{\tr}{\operatorname{tr}}
\newcommand{\diag}{\operatorname{diag}}
\newcommand{\one}{\mathbf{1}}
\newcommand{\bI}{\mathbf{I}}
\newcommand{\op}{\mathrm{op}}
\newcommand{\calF}{\mathcal{F}}
\newcommand{\calI}{\mathcal{I}}
\newcommand{\calN}{\mathcal{N}}
\newcommand{\Pois}{\operatorname{Poisson}}
\newcommand{\Wc}{W_{\mathrm{c}}}
\newcommand{\tauW}{\tau_W}
\DeclarePairedDelimiter{\norm}{\lVert}{\rVert}
\newcommand{\T}{^{\top}}
\makeatletter\newcommand{\inputfrag}[1]{\@@input #1.tex }\makeatother % primitive input: safe inside tabular

\input{tables/numbers}


\author{
  Marios Papamichalis\thanks{Human Nature Lab, Yale University, New Haven, CT 06511, \texttt{marios.papamichalis@yale.edu}} \and
  Regina Ruane\thanks{Department of Statistics and Data Science, The Wharton School, University of Pennsylvania, 3733 Spruce Street, Philadelphia, PA 19104-6340, \texttt{ruanej@wharton.upenn.edu}} \and Theofanis Papamichalis\thanks{Department of Economics, Yale University, 28 Hillhouse Ave, New Haven, USA, \texttt{theofanis.papamichalis@yale.edu}}
}
\date{}
\usepackage{xr}\externaldocument{main}
\renewcommand{\thesection}{S\arabic{section}}
\renewcommand{\thetable}{S\arabic{table}}
\renewcommand{\theequation}{S\arabic{equation}}
\title{Supplement to ``State--Space Modeling of Time-Varying Spillovers on Networks''}
\date{}
\begin{document}
\maketitle

\section{Deferred proofs}\label{ssec:proofs}
This section contains the proofs of Theorem~\ref{thm:poisson}(c)--(e), including the induction that settles every horizon $h\ge3$, and of both halves of Proposition~\ref{prop:nb}. Notation is that of the main text.

\emph{(c)} Write $\ell=\log(1+y_{t+k-1})$ and $L=\log(1+\|y_{t+k-1}\|_\infty)$, so that $0\le\ell_j\le L$ for all $j$ and, $W$ being row-stochastic, $0\le(W\ell)_i\le L$. Hence $\log\lambda_{i,t+k}\le|\beta_{0,t+k}|+(|\beta_{1,t+k}|+|\beta_{2,t+k}|)L$, which is the stated bound. Let $M_k=\|y_{t+k}\|_\infty$ and $\rho_k=\rho_{t+k}$, $b_k=|\beta_{0,t+k}|$. We show by induction on $k$ that $\E[(1+M_k)^p\mid\calF_t]<\infty$ for every $p\ge1$. For $k=0$, $M_0$ is $\calF_t$-measurable. Given $\calF_{t+k}$, the $y_{i,t+k+1}$ are Poisson with means $\lambda_{i,t+k+1}\le e^{b_{k+1}}(1+M_k)^{\rho_{k+1}}$, so by Lemma~\ref{lem:poismom}
\begin{align*}
\E[(1+M_{k+1})^p\mid\calF_{t+k}]&\le\sum_i\E[(1+y_{i,t+k+1})^p\mid\calF_{t+k}]\le NC_p\big(1+e^{b_{k+1}}(1+M_k)^{\rho_{k+1}}\big)^p\\
&\le NC_p(1+e^{b_{k+1}})^p(1+M_k)^{\rho_{k+1}p},
\end{align*}
and the conditional expectation given $\calF_t$ of the right-hand side is finite by the induction hypothesis applied with exponent $\rho_{k+1}p$ (or with exponent $1$ if $\rho_{k+1}p<1$, since $(1+M_k)^{\rho_{k+1}p}\le1+M_k$). Finally $(1+y_{i,t+h})^p\le(1+M_h)^p$.

\emph{(d)} (The bound below depends on $P$ only through $\lambda_{\max}(P)$ and holds for $P\succeq0$. For singular $P$ restrict to its range.) Let $z=(1,(W\ell_{t+1})_i,\ell_{i,t+1})\T$ with $\ell_{t+1}=\log(1+y_{t+1})$, $L=\log(1+\|y_{t+1}\|_\infty)$, and write $\theta=\theta_{t+1}$. As in (b), $\E[\lambda_{i,t+2}\mid\theta,y_{t+1}]=\exp\{z\T\theta+\tfrac12z\T Qz\}$. Since $|z_2|,|z_3|\le L$, $\|z\|^2\le1+2L^2$ and $|z\T\theta|\le\|\theta\|_1(1+L)\le\sqrt3\|\theta\|(1+L)$, so
\[
\exp\{z\T\theta+\tfrac12z\T Qz\}\le e^{\bar q/2}e^{\sqrt3\|\theta\|}\exp\{aL+\bar qL^2\},\qquad a=\sqrt3\|\theta\| .
\]
Given $\theta$, the $y_{j,t+1}$ are independent Poisson with means $\lambda_{j,t+1}=\exp(z_{j,t}\T\theta)\le\exp\{\sqrt3\|\theta\|(1+L_t)\}=e^{c_t\|\theta\|}$, where $z_{j,t}$ is built from $\ell_t=\log(1+y_t)$ exactly as $z$ is built from $\ell_{t+1}$. Their sum $S\sim\Pois(\Lambda)$ has $\Lambda\le Ne^{c_t\|\theta\|}$, and $L\le\log(1+S)$ because $\|y_{t+1}\|_\infty\le S$. As $u\mapsto au+\bar qu^2$ is nondecreasing on $[0,\infty)$, Lemma~\ref{lem:poisexp} (applicable since $\bar q\le3/8$) gives
\[
\E[\exp\{aL+\bar qL^2\}\mid\theta]\le\exp(a\ell+\bar q\ell^2)+1.55e^{2a^2},\qquad\ell=2+\log(1+\Lambda)\le d_N+c_t\|\theta\|,
\]
with $d_N=2+\log(1+N)$. Using $(x+y)^2\le2x^2+2y^2$,
\[
a\ell+\bar q\ell^2\le\sqrt3\|\theta\|(d_N+c_t\|\theta\|)+2\bar q(d_N^2+c_t^2\|\theta\|^2)=2\bar qd_N^2+\sqrt3d_N\|\theta\|+(\sqrt3c_t+2\bar qc_t^2)\|\theta\|^2 ,
\]
and $2a^2=6\|\theta\|^2$. Combining,
\[
\E[y_{i,t+2}\mid\calF_t]\le e^{\bar q/2}\big(e^{2\bar qd_N^2}+1.55\big)\,\E\Big[\exp\big\{\kappa_t\|\theta\|^2+\sqrt3(1+d_N)\|\theta\|\big\}\,\Big|\,\calF_t\Big],
\]
which is finite by Lemma~\ref{lem:gauss} when $2\kappa_t\lambda_{\max}(P)<1$.

\emph{(e)} We prove the case $h=3$ in detail and then record the induction that yields every $h\ge3$. Fix $C_0\ge1$ and, for $b\ge4$, let
\[
A_b=\big\{\beta_{1,t+1}\in[b,b+1],\ \beta_{2,t+1}\in[b,b+1],\ |\beta_{0,t+1}|\le C_0\big\}\cap\big\{\|u_{t+2}\|\le1,\ \|u_{t+3}\|\le1\big\}.
\]
Since $\lambda_{\min}(P)>0$, the Gaussian density of $\theta_{t+1}$ is bounded below on the box by $\exp\{-c_2'b^2\}$ times a constant for all large $b$, so $\Prob(\theta_{t+1}\in\text{box}\mid\calF_t)\ge c_1'e^{-c_2b^2}$. The $u$-events are independent with fixed probability $p_u>0$ ($p_u=1$ if $Q=0$), whence $\Prob(A_b\mid\calF_t)\ge c_1e^{-c_2b^2}$. On $A_b$, for $k=1,2,3$: $\beta_{1,t+k},\beta_{2,t+k}\ge b-2\ge2$ and $|\beta_{0,t+k}|\le C_0+2$. In particular both feedback coefficients are \emph{nonnegative}, so for any $\ell\ge0$,
\begin{equation}\label{eq:chainlb}
\log\lambda_{i,t+k}=\beta_{0,t+k}+\beta_{1,t+k}(W\ell)_i+\beta_{2,t+k}\ell_i\ \ge\ -(C_0+2)+(b-2)\big\{(W\ell)_i+\ell_i\big\},
\end{equation}
since both feedback coefficients and both regressors are nonnegative. \emph{Step 1.} With $\ell=\ell_t$: $\log\lambda_{i,t+1}\ge-C_0+b\gamma_i$. Let $D_1=\{y_{i,t+1}\ge\lambda_{i,t+1}/2\}$. By Chebyshev, $\Prob(D_1\mid\theta_{t+1},\calF_t)\ge1-4/\lambda_{i,t+1}\ge\tfrac12$ once $b$ is large enough that $\lambda_{i,t+1}\ge8$. On $A_b\cap D_1$: $\ell_{t+1,i}\ge\log(\lambda_{i,t+1}/2)\ge b\gamma_i-C_0-1$. \emph{Step 2.} By \eqref{eq:chainlb} with $\ell=\ell_{t+1}$, dropping the nonnegative network term, $\log\lambda_{i,t+2}\ge-(C_0+2)+(b-2)(b\gamma_i-C_0-1)\ge\gamma_ib^2/2$ for $b\ge b_2(\gamma_i,C_0)$. Let $D_2=\{y_{i,t+2}\ge\lambda_{i,t+2}/2\}$, again of conditional probability $\ge\tfrac12$ for large $b$. On $A_b\cap D_1\cap D_2$: $\ell_{t+2,i}\ge\gamma_ib^2/2-1$. \emph{Step 3.} $\log\lambda_{i,t+3}\ge-(C_0+2)+(b-2)(\gamma_ib^2/2-1)\ge\gamma_ib^3/4$ for $b\ge b_3$. Therefore
\begin{align*}
\E[y_{i,t+3}\mid\calF_t]=\E[\lambda_{i,t+3}\mid\calF_t]\ &\ge\ \E\big[\lambda_{i,t+3}\one_{A_b\cap D_1\cap D_2}\mid\calF_t\big]\\
&\ge\ e^{\gamma_ib^3/4}\cdot\tfrac14\,c_1e^{-c_2b^2}\ \xrightarrow[b\to\infty]{}\ \infty ,
\end{align*}
since the cubic exponent beats the quadratic. As the left side does not depend on $b$, it is $+\infty$.

For the sharpness claim, let $\beta_0=\beta_1=0$, $\beta_{2,t+1}=\beta_{2,t+2}=B\sim\calN(0,s^2)$ and $\ell_{t,i}=L_0>0$. Then $y_{i,t+1}\mid B\sim\Pois(e^{BL_0})$, independent of the other coordinates, and $\lambda_{i,t+2}=\exp\{B\log(1+y_{i,t+1})\}$. Restricting to the disjoint events $\{y_{i,t+1}=m\}$ and to $B\in I_m:=[\log m/L_0,(\log m+m^{-1})/L_0]$, on which $e^{BL_0}\in[m,me^{1/m}]\subseteq[m,m+2]$ for $m\ge2$,
\begin{align*}
\E[y_{i,t+2}\mid\calF_t]\ &\ge\ \sum_{m\ge2}\E\Big[\one_{\{B\in I_m\}}\,e^{-e^{BL_0}}\frac{e^{mBL_0}}{m!}\,(1+m)^B\Big]\\
&\ge\ \sum_{m\ge2}\frac{e^{-(\log m+1)^2/(2s^2L_0^2)}}{\sqrt{2\pi s^2}}\cdot\frac{1}{mL_0}\cdot e^{-(m+2)}\cdot\frac{m^m}{m!}\cdot e^{(\log^2m)/L_0},
\end{align*}
using the Gaussian density's minimum on $I_m$, the interval length $1/(mL_0)$, $e^{mBL_0}\ge m^m$ and $(1+m)^B\ge e^{(\log m)\log(1+m)/L_0}\ge e^{(\log^2m)/L_0}$. Since $m^m/m!\ge e^{m-1}/\sqrt{2\pi m}$ by Stirling, the logarithm of the $m$-th summand is
\[
\log^2m\Big(\frac1{L_0}-\frac{1}{2s^2L_0^2}\Big)+O(\log m)\;=\;\log^2m\cdot\frac{2s^2L_0-1}{2s^2L_0^2}+O(\log m)\ \longrightarrow\ +\infty
\]
when $2s^2L_0>1$, so the series diverges and the two-step mean is infinite. 

\emph{Induction for general $h\ge3$.} With the notation above, enlarge the event to $A_b^{(h)}=\{\theta_{t+1}\in\text{box}\}\cap\bigcap_{k=2}^{h}\{\|u_{t+k}\|\le1\}$, so that every coefficient satisfies $\beta_{j,t+k}\in[b-h,\,b+1+h]$ and $|\beta_{0,t+k}|\le C_0+h$ for $k\le h$, and let $D_k=\{y_{i,t+k}\ge\lambda_{i,t+k}/2\}$. We claim that for every $b\ge b_h:=\max\{4h,\;2^{h+3}(C_0+h+1)/\gamma_i\}$, on $A_b^{(h)}\cap D_1\cap\cdots\cap D_{k-1}$,
\[
\log\lambda_{i,t+k}\;\ge\;\gamma_i\,b^{k}/2^{k},\qquad k=1,\dots,h.
\]
The base $k=1$ is \eqref{eq:chainlb} with $\ell=\ell_t$: $\log\lambda_{i,t+1}\ge-(C_0+2)+(b-2)\gamma_i\ge\gamma_ib/2$ for $b\ge b_h$. For the step, on $D_k$ we have $\ell_{i,t+k}=\log(1+y_{i,t+k})\ge\log(\lambda_{i,t+k}/2)\ge\gamma_ib^{k}/2^{k}-1$, and the analogue of \eqref{eq:chainlb} one period later, with the weaker coefficient bounds above, gives
\[
\log\lambda_{i,t+k+1}\;\ge\;-(C_0+h)+(b-h)\big(\gamma_ib^{k}/2^{k}-1\big)\;\ge\;\gamma_i\,b^{k+1}/2^{k+1},
\]
where the last inequality holds because $b\ge4h$ makes $(b-h)/b\ge3/4$ and $b\ge2^{h+3}(C_0+h+1)/\gamma_i$ absorbs the linear terms. Along the chain $\lambda_{i,t+k}\ge e^{\gamma_ib/2}\ge8$, so $\Prob(D_k\mid\calF_{t+k-1},\theta\text{-path})\ge1-4/\lambda_{i,t+k}\ge1/2$ by Chebyshev, and consequently $\Prob(A_b^{(h)}\cap D_1\cap\cdots\cap D_{h-1})\ge c_1e^{-c_2b^2}2^{-(h-1)}$ with $c_1,c_2$ depending on $(h,P,Q,C_0)$ only. The payoff step is unchanged: $\E[y_{i,t+h}\mathbf1_{A_b^{(h)}\cap D_1\cap\cdots\cap D_{h-1}}]\ge e^{\gamma_ib^h/2^h}\,c_1e^{-c_2b^2}2^{-(h-1)}\to\infty$ as $b\to\infty$, because $h\ge3$ makes the exponent cubic or higher against a quadratic cost. \qed

\paragraph{Proof of Proposition~\ref{prop:nb}.}
Write $Y\mid G\sim\mathrm{Poisson}(\lambda G)$ with $G\sim\mathrm{Gamma}(r,r)$ (mean one), the standard mixture representation of the negative binomial, and set $p_r:=\tfrac12\Prob(G\in[3/4,2])>0$ for every $r>0$. If $\lambda\ge64$ then, on $\{G\in[3/4,2]\}$, Chebyshev's inequality gives $\Prob(Y<\lambda/2\mid G)\le\lambda G/(\lambda G-\lambda/2)^2\le32/\lambda\le1/2$, hence $\Prob(Y\ge\lambda/2)\ge p_r$, uniformly in $\lambda\ge64$.

\emph{(i)} The chain argument in the proof of Theorem~\ref{thm:poisson}(e) uses the observation layer only through the events $D_k=\{y_{i,t+k}\ge\lambda_{i,t+k}/2\}$, each of conditional probability at least $1/2$ under Poisson sampling. Under negative-binomial sampling each has conditional probability at least $p_r$ once $\lambda_{i,t+k}\ge64$, which holds along the chain for $b\ge b_h\vee(2\cdot64/\gamma_i)$. The chain lower bound on $\log\lambda_{i,t+h}$ is a statement about the intensity recursion and is unchanged, and the payoff step uses only $\E[y_{i,t+h}\mid\lambda_{i,t+h}]=\lambda_{i,t+h}$, which the negative binomial shares. The divergence therefore follows verbatim with $2^{-(h-1)}$ replaced by $p_r^{\,h-1}$.

\emph{(ii)} In the scalar construction, given the persistent draw $\beta_2=B$ the one-step intensity is $\lambda_1=e^{BL_0}$, and on $\{G\in[3/4,2]\}\cap\{Y_1\ge\lambda_1/2\}$, of probability at least $p_r$ once $\lambda_1\ge64$, we get $\ell_1=\log(1+y_1)\ge BL_0-\log2$. Hence
\[
\E[y_{t+2}]\;\ge\;p_r\,\E\big[e^{B(BL_0-\log2)}\,\mathbf1\{B\ge b_0\}\big],
\]
and the integrand $e^{L_0B^2-B\log2}$ beats the Gaussian density $e^{-B^2/(2s^2)}$ exactly when $2s^2L_0>1$. 

For the converse half of \textup{(ii)}, suppose $2s^2L_0<1$ and write $\lambda_1=e^{BL_0}$ for the draw $\beta_2=B$. For any $z>1$ with $\lambda_1(z-1)<r$ the negative-binomial generating function gives $\E[z^{Y_1}]=\{1-\lambda_1(z-1)/r\}^{-r}$, and for every $y\ge0$,
\[
(1+y)^B\;\le\;z^{y}\,\sup_{u\ge0}(1+u)^Bz^{-u}\;=\;z^{y}\,\exp\{B\log(B/\log z)-B+\log z\},
\]
the supremum being attained at $u=B/\log z-1$ when $B\ge\log z$. Taking $z=1+r/(2\lambda_1)$, so that $\E[z^{Y_1}]=2^{r}$ and $\log z\ge r/(4\lambda_1)$ once $\lambda_1\ge r$, yields
\[
\E\big[(1+Y_1)^B\big]\;\le\;2^{r}\,z\,\Big(\frac{4\lambda_1B}{r}\Big)^{B}e^{-B}
\;=\;2^{r}z\,\exp\Big\{B^2L_0+B\log\frac{4B}{r}-B\Big\},
\]
while for $\lambda_1<r$ the cruder choice $z=3/2$ gives a bound of the form $C_r\exp\{B\log(cB)\}$. In either case $\log\E[(1+Y_1)^B]\le B^2L_0+B\log B+O(B)$, and integrating against the $\calN(0,s^2)$ density of $B$ gives a finite two-step mean precisely because $L_0<1/(2s^2)$ makes the quadratic exponent negative for large $B$; the $B\log B$ term is dominated. \qed



\section{Additional tables for the raw-count analysis}\label{ssec:tables}
Tables~\ref{stab:sscan}, \ref{stab:appraw} and~\ref{stab:tuning} report the full Monte Carlo scan over the number of simulated paths, the raw-versus-log accuracy comparison, and the tuning grid for the state-innovation variance discussed in the main text.

\begin{table}[t]
\centering\small
\caption{Monte Carlo predictive mean of the city-wide burglary total from origin December 2014 at horizons $h=1,\dots,4$, as a function of the number $S$ of simulated paths, for raw-count and $\log(1+y)$ feedback. The simulation clips the linear predictor at $\pm30$ and propagated intensities at $10^{12}$, so all displayed averages are of a capped process (Section~\ref{sec:s3}). The raw-count magnitudes at $h\ge3$ are therefore cap-dependent, and the divergence itself is Theorem~\ref{thm:poisson}, not this table. The last three columns give, for $S=5{,}000$, the median and maximum of the simulated totals and the fraction of paths whose total exceeds $10^4$. The realised totals in January--April 2015 were $380$, $239$, $351$ and $378$ (all models over-predicted the sharp drop in early 2015). Entries marked div.\ lie beyond the reporting threshold of $10^{6}$: such sample means are governed by a few paths at or beyond the $10^{12}$ intensity cap or the floating-point range, and Theorem~\ref{thm:poisson} gives infinite population values at these entries. Medians, in parentheses, and the exploding-path fraction remain well defined.}\label{stab:sscan}
\begin{tabular}{lrrrrrr}
\toprule
$h$ & $S=100$ & $S=1{,}000$ & $S=5{,}000$ & median & max & frac.\ $>10^4$\\
\midrule
\inputfrag{tables/tab_chicago_sscan}
\bottomrule
\end{tabular}
\end{table}



\begin{table}[h]
\centering\small
\caption{Network NSSM with $\log(1+y)$ and with raw-count feedback: mean absolute error and log score averaged over the twelve targets, fraction of simulated paths in which some neighbourhood intensity exceeds $10^4$, and the largest simulated intensity, by horizon ($S=400$).}\label{stab:appraw}
\begin{tabular}{lrrrrr}
\toprule
feedback & $h$ & MAE & LS & frac.\ explosive & $\max\lambda$\\
\midrule
\inputfrag{tables/tab_chicago_raw}
\bottomrule
\end{tabular}
\end{table}

\begin{table}[h]
\centering\small
\caption{Selection of the state-innovation variance $q$: prequential plug-in log score over months 13--60 of the training period for each dynamic model and each value in the grid (larger is better, selected value in bold).}\label{stab:tuning}
\begin{tabular}{lrrrrrr}
\toprule
model & $10^{-4}$ & $3\times10^{-4}$ & $10^{-3}$ & $3\times10^{-3}$ & $10^{-2}$ & $3\times10^{-2}$\\
\midrule
\inputfrag{tables/tab_chicago_tuning}
\bottomrule
\end{tabular}
\end{table}

\section{Implementation cross-check against the R packages}\label{ssec:crosscheck}
The endemic--epidemic (hhh4) benchmark is fitted twice on identical data and specification: natively in R by the \texttt{surveillance} package (version 1.22.1) and by our implementation. The table reports training log-likelihoods and parameters. On the measles data the two agree to seven significant figures in the log-likelihood and to four decimals in every parameter. On the Texas data the log-likelihoods agree to $0.12\%$ while the epidemic mass splits differently between the own-lag and network coefficients ($\lambda,\phi$), a flat-ridge phenomenon: the package's log-link keeps a small positive $\phi$ where our identity-scale implementation runs to the boundary at an almost identical likelihood, and we report the native fit in the main text wherever the two differ. On the prediction side, recomputing the package's one-step log scores from its exported means and dispersion reproduces them to $4\times10^{-11}$ per observation on Texas. The native rolling refits fail to converge at most origins on both datasets, so the native rows hold parameters at the training fit, as disclosed in the main text.

\begin{table}[t]
\centering\small
\caption{Training-fit agreement between the native \texttt{surveillance} fit (R) and our implementation (PY).}\label{stab:crosscheck}
\begin{tabular}{lcccccccc}
\toprule
 & \multicolumn{2}{c}{log-likelihood} & \multicolumn{2}{c}{$\lambda$} & \multicolumn{2}{c}{$\phi$} & \multicolumn{2}{c}{size} \\
 & R & PY & R & PY & R & PY & R & PY \\
\midrule
Measles & -354.94 & -354.94 & 0.5242 & 0.5242 & 0.0000 & 0.0000 & 0.589 & 0.589 \\
Texas & -71135.95 & -71224.13 & 0.8951 & 0.9529 & 0.0194 & 0.0000 & 1.271 & 1.264 \\
\bottomrule
\end{tabular}
\end{table}

\end{document}

